Multivariate Juggling Probabilities

We consider refined versions of Markov chains related to juggling introduced by Warrington. We further generalize the construction to juggling with arbitrary heights as well as infinitely many balls, which are expressed more succinctly in terms of Markov chains on integer partitions. In all cases, we give explicit product formulas for the stationary probabilities. The normalization factor in one case can be explicitly written as a homogeneous symmetric polynomial. We also refine and generalize enriched Markov chains on set partitions. Lastly, we prove that in one case, the stationary distribution is attained in bounded time.

==> anc/RandomJuggling.maple <==
print(`This is a Maple package companion to the paper titled`):
print(`"Multivariate Juggling Probabilities",`):
print(`by Arvind Ayyer, Jeremie Bouttier, Sylvie Corteel and Francois Nunzi.`):
print(`The package implements the explicit formulas for the Markov chains`):
print(`for juggling, on partitions and on set partitions described in the paper.`):
print(``):
print(`Type Help(); to view available procedures,`):
print(`or Help(procedure_name); to view details of the procedure.`):

#Version of Feb 15, 2014.

Help := proc()

if nops([args])=0 then
   print(`Procedures available are:`):
   print(`JuggleMatrix, JuggleStationary, JuggleNormalization`):
   print(`SetPartitionMatrix, SetPartitionStationary, LumpJuggle`):
   print(`ADJuggleMatrix, ADJuggleStationary`):
   print(`ADSetPartitionMatrix, ADSetPartitionStationary, LumpADJuggle`):
   print(`AnnJuggleMatrix, AnnJuggleStationary`):
   print(`AnnSetPartitionMatrix, AnnSetPartitionStationary, LumpAnnJuggle`):
   print(`PartitionMatrix, PartitionStationary`):
fi:

if nops([args])=1 and op(1,[args])=`JuggleMatrix` then
   print(`JuggleMatrix(h,k,x) returns the transition matrix of the`):
   print(`juggling Markov chain of maximum height h and h-k balls `):
   print(`and probability x[i] of moving the ball to the i'th vacant position`):
   print(`according to the rule specified in the paper.`):
   print(`For example, try JuggleMatrix(3,1,x);`):
fi:

if nops([args])=1 and op(1,[args])=`JuggleStationary` then
   print(`JuggleStationary(h,k,x,p) returns the unit right`):
   print(`eigenvector of JuggleMatrix(h,k,x) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, try JuggleStationary(3,1,x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`JuggleNormalization` then
   print(`JuggleNormalization(h,k,x) returns the normalization factor`):
   print(`in JuggleStationary(h,k,x,p) using complete`):
   print(`homogeneous symmetric polynomials, as explained in the paper. `):
   print(`For example, try JuggleNormalization(3,1,x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`SetPartitionMatrix` then
   print(`SetPartitionMatrix(H,K,x) returns the transition matrix of the`):
   print(`Markov chain on set partitions of [H] into K subsets `):
   print(`according to the rule specified in the paper.`):
   print(`For example, try SetPartitionMatrix(4,2,x);`):
fi:

if nops([args])=1 and op(1,[args])=`SetPartitionStationary` then
   print(`SetPartitionStationary(H,K,x,p) returns the unit right`):
   print(`eigenvector of SetPartitionMatrix(H,K,x) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, try SetPartitionStationary(4,2,x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`LumpJuggle` then
   print(`LumpJuggle(H,K,x,p) uses the lumping procedure to calculate`):
   print(`JuggleStationary(H-1,K-1,x,p) using `):
   print(`SetPartitionStationary(H,K,x,p), as explained in the paper. `):
   print(`For example, compare LumpJuggle(4,2,x,p); and JuggleStationary(3,1,x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`ADJuggleMatrix` then
   print(`ADJuggleMatrix(h,a,z) returns the transition matrix of the`):
   print(`add-drop juggling Markov chain of maximum height h where a `):
   print(`is the probability of adding balls dynamically and z[i] is the`):
   print(`probability of moving the ball to the i'th vacant position`):
   print(`from the right according to the rule specified in the paper.`):
   print(`For example, try ADJuggleMatrix(2,a,z);`):
fi:

if nops([args])=1 and op(1,[args])=`ADJuggleStationary` then
   print(`ADJuggleStationary(h,a,z,p) returns the unit right`):
   print(`eigenvector of ADJuggleMatrix(h,a,z) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, try ADJuggleStationary(2,a,z,p);`):
fi:

if nops([args])=1 and op(1,[args])=`ADSetPartitionMatrix` then
   print(`ADSetPartitionMatrix(H,a,z) returns the transition matrix of the`):
   print(`enriched add-drop Markov chain on all set partitions of [H]`):
   print(`according to the rule specified in the paper.`):
   print(`For example, try ADSetPartitionMatrix(3,a,z);`):
fi:

if nops([args])=1 and op(1,[args])=`ADSetPartitionStationary` then
   print(`ADSetPartitionStationary(H,a,z,p) returns the unit right`):
   print(`eigenvector of ADSetPartitionMatrix(H,a,z) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, try ADSetPartitionStationary(3,a,z,p);`):
fi:

if nops([args])=1 and op(1,[args])=`LumpADJuggle` then
   print(`LumpADJuggle(H,a,z,p) uses the lumping procedure to calculate`):
   print(`ADJuggleStationary(H-1,a,z,p) using `):
   print(`ADSetPartitionStationary(H,a,z,p), as explained in the paper. `):
   print(`For example, compare LumpADJuggle(3,a,z,p); and ADJuggleStationary(2,a,z,p);`):
fi:

if nops([args])=1 and op(1,[args])=`AnnJuggleMatrix` then
   print(`AnnJuggleMatrix(h,a,z) returns the transition matrix of the`):
   print(`add-drop juggling Markov chain of maximum height h where a `):
   print(`is the probability of adding balls dynamically and z[i] is the`):
   print(`probability of moving the ball to the i'th vacant position`):
   print(`from the right according to the rule specified in the paper.`):
   print(`For example, try AnnJuggleMatrix(2,a,z);`):
   print(`Use the Eigenvalues(); procedure to see that all other eigenvalues are zero.`):
fi:

if nops([args])=1 and op(1,[args])=`AnnJuggleStationary` then
   print(`AnnJuggleStationary(h,a,z,p) returns the unit right`):
   print(`eigenvector of AnnJuggleMatrix(h,a,z) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, try AnnJuggleStationary(2,a,z,p);`):
fi:

if nops([args])=1 and op(1,[args])=`AnnSetPartitionMatrix` then
   print(`AnnSetPartitionMatrix(H,a,z) returns the transition matrix of the`):
   print(`enriched annihilation Markov chain on all set partitions of [H]`):
   print(`according to the rule specified in the paper.`):
   print(`For example, try AnnSetPartitionMatrix(3,a,z);`):
   print(`Use the Eigenvalues(); procedure to see that all other eigenvalues are zero.`):
fi:

if nops([args])=1 and op(1,[args])=`AnnSetPartitionStationary` then
   print(`AnnSetPartitionStationary(H,a,z,p) returns the unit right`):
   print(`eigenvector of AnnSetPartitionMatrix(H,a,z) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, try AnnSetPartitionStationary(3,a,z,p);`):
fi:

if nops([args])=1 and op(1,[args])=`LumpAnnJuggle` then
   print(`LumpAnnJuggle(H,a,z,p) uses the lumping procedure to calculate`):
   print(`AnnJuggleStationary(H-1,a,z,p) using `):
   print(`AnnSetPartitionStationary(H,a,z,p), as explained in the paper. `):
   print(`For example, compare LumpAnnJuggle(3,a,z,p); and AnnJuggleStationary(2,a,z,p);`):
fi:

if nops([args])=1 and op(1,[args])=`PartitionMatrix` then
   print(`PartitionMatrix(h,k,x) returns the transition matrix of the`):
   print(`Markov chain on partitions with at most h parts and each part`):
   print(`at most k according to the rule specified in the paper.`):
   print(`For example, try PartitionMatrix(3,2,x);`):
fi:

if nops([args])=1 and op(1,[args])=`PartitionStationary` then
   print(`PartitionStationary(h,k,x,p) returns the unit right`):
   print(`eigenvector of PartitionMatrix(h,k,x) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, compare PartitionStationary(2,1,x,p); and JuggleStationary(3,1,x,p);`):
   print(`WARNING: Maple represents partitions as a weakly INCREASING sequence`):
fi:


end:

with(LinearAlgebra):
with(combinat):

##################################Regular Juggling#######################3
#Juggleqn(L,n,x) returns the Markov chain on 
#juggling with L-n balls and height L
Juggleqn := proc(L,n,x) local i,j,c,S,eqs,tem,X:

S := combinat[permute]([0$n,1$(L-n)]):
eqs := []:
X := add(x[c],c=1..n+1):

for i from 1 to nops(S) do
    tem := [S[i]]:

    if S[i][1]=0 then
	   tem := [op(tem),[1,[op(2..L,S[i]),S[i][1]]]]:
    else
	c:=1:
	for j from 1 to L do
	    if S[i][j]=0 then
	       tem := [op(tem),[x[c]/X,[op(2..j-1,S[i]),1,op(j+1..L,S[i]),0]]]:
	       c:=c+1:
	    fi:
	od:
	tem := [op(tem),[x[c]/X,[op(2..L,S[i]),S[i][1]]]]:
    fi:

    eqs := [op(eqs),tem]:
od:

eqs:

end:

#JuggleMatrix(L,n,x) returns the transition matrix
JuggleMatrix := proc(L,n,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2:

E := Juggleqn(L,n,x):
E2 := []:
E3 := []:
for i from 1 to nops(E) do
	cnt := convert([seq(E[i][1][L+1-k],k=1..L)],base,n+1,10):
	cnt2 := 0:
	if nops(E2)>0 and add(cnt[k]*10^(k-1),k=1..nops(cnt))< E2[1] then
		cnt2 := 1:
		E2 := [add(cnt[k]*10^(k-1),k=1..nops(cnt)),op(E2)]:
		E3 := [E[i],op(E3)]:
	fi:		
	for k from 1 to nops(E2)-1 do
		if add(cnt[k]*10^(k-1),k=1..nops(cnt))> E2[k] and add(cnt[k]*10^(k-1),k=1..nops(cnt))< E2[k+1]  then
			E2 := [op(1..k,E2),add(cnt[k]*10^(k-1),k=1..nops(cnt)),seq(E2[l],l=k+1..nops(E2))]:
			E3 := [op(1..k,E3),E[i],seq(E3[l],l=k+1..nops(E3))]:
			cnt2 := 1:
   		fi:
	od:
	if cnt2 = 0 then
		E2 := [op(E2),add(cnt[k]*10^(k-1),k=1..nops(cnt))]:
		E3 := [op(E3),E[i]]:
	fi:
od:

#return E2,E3:

M := Array(1..(nops(E)),1..(nops(E))):
for i from 1 to nops(E3) do
    for j from 2 to nops(E3[i]) do
#    	if E3[i][1] <> E3[i][j][2] then
		cnt := convert([seq(E3[i][j][2][L+1-k],k=1..L)],base,n+1,10):
	 	for k from 1 to nops(E2) do
			if add(cnt[l]*10^(l-1),l=1..nops(cnt)) = E2[k] then
				M[k,i] := M[k,i] + E3[i][j][1]:
			fi:
		od:
#	fi:
    od:
od:


return Matrix(M):

end:

#Jugglemm(L,n,x) returns the transition matrix
Jugglemm := proc(L,n,x) local i,j,M:

M:=JuggleMatrix(L,n,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#JuggleStationary(L,n,x,p) returns the steady state
JuggleStationary := proc(L,n,x,p) local i,j,M,V,eqs,vars,soln:

M := Jugglemm(L,n,x):
V := combinat[permute]([0$n,1$(L-n)]):
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {add(vars[i],i=1..op(1,M)[1])-1}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:

#JuggleDist(L,n,x,Var,Pos) calculates the prob of 1 in the position i
JuggleDist := proc(L,n,x,Var,Pos) local j,k,p,St,Av:

if nops(Var) <> nops(Pos) then
   ERROR(`Length of Var and Pos unequal`):
fi:

St := JuggleStationary(L,n,x,p):
Av := 0:

for j from 1 to nops(St) do
	if [seq(op(Pos[i],op(1,St[j])),i=1..nops(Pos))] = Var then
		Av := Av + op(2,St[j]): 
	fi:
od:

return factor(Av):

end:

#JuggleNormalization(L,n,x) returns the partition function
JuggleNormalization := proc(L,n,x) local i:

return simplify(homsym(n+1,L-n,[seq(add(x[i],i=j..n+1),j=1..n+1)])):

end:

############################Add-Drop#######################
#ADJuggleqn(L,x) returns the Markov chain on 
#juggling with L-n balls and height L
ADJuggleqn := proc(L,a,x) local i,j,c,S,eqs,tem,X,num0:

S := combinat[permute]([0$L,1$L],L):
eqs := []:

for i from 1 to nops(S) do
    tem := [S[i]]:
    num0 := L-add(S[i][c],c=2..L):
    X := a+add(x[j],j=1..num0):
    c:=1:
    for j from 2 to L do
        if S[i][j]=0 then
	   tem := [op(tem),[x[num0+1-c]/X,[op(2..j-1,S[i]),1,op(j+1..L,S[i]),0]]]:
	   c:=c+1:
	fi:
    od:
    tem := [op(tem),[a/X,[op(2..L,S[i]),0]]]:
    tem := [op(tem),[x[1]/X,[op(2..L,S[i]),1]]]:

    eqs := [op(eqs),tem]:
od:

eqs:

end:

#ADJuggleMatrix(L,n,x) returns the transition matrix
ADJuggleMatrix := proc(L,a,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2:

E := ADJuggleqn(L,a,x):
E2 := []:
E3 := []:
for i from 1 to nops(E) do
	cnt := convert([seq(E[i][1][L+1-k],k=1..L)],base,2,10):
	cnt2 := 0:
	if nops(E2)>0 and add(cnt[k]*10^(k-1),k=1..nops(cnt))< E2[1] then
		cnt2 := 1:
		E2 := [add(cnt[k]*10^(k-1),k=1..nops(cnt)),op(E2)]:
		E3 := [E[i],op(E3)]:
	fi:		
	for k from 1 to nops(E2)-1 do
		if add(cnt[k]*10^(k-1),k=1..nops(cnt))> E2[k] and add(cnt[k]*10^(k-1),k=1..nops(cnt))< E2[k+1]  then
			E2 := [op(1..k,E2),add(cnt[k]*10^(k-1),k=1..nops(cnt)),seq(E2[l],l=k+1..nops(E2))]:
			E3 := [op(1..k,E3),E[i],seq(E3[l],l=k+1..nops(E3))]:
			cnt2 := 1:
   		fi:
	od:
	if cnt2 = 0 then
		E2 := [op(E2),add(cnt[k]*10^(k-1),k=1..nops(cnt))]:
		E3 := [op(E3),E[i]]:
	fi:
od:

#return E2,E3:

M := Array(1..(nops(E)),1..(nops(E))):
for i from 1 to nops(E3) do
    for j from 2 to nops(E3[i]) do
#    	if E3[i][1] <> E3[i][j][2] then
		cnt := convert([seq(E3[i][j][2][L+1-k],k=1..L)],base,2,10):
	 	for k from 1 to nops(E2) do
			if add(cnt[l]*10^(l-1),l=1..nops(cnt)) = E2[k] then
				M[k,i] := M[k,i] + E3[i][j][1]:
			fi:
		od:
#	fi:
    od:
od:


return Matrix(M):

end:

#ADJugglemm(L,n,x) returns the transition matrix
ADJugglemm := proc(L,a,x) local i,j,M:

M:=ADJuggleMatrix(L,a,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#ADJuggleStationary(L,n,x,p) returns the steady state
ADJuggleStationary := proc(L,a,x,p) local i,j,M,V,eqs,vars,soln:

M := ADJugglemm(L,a,x):
V := combinat[permute]([0$L,1$L],L):
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {add(vars[i],i=1..op(1,M)[1])-1}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:

#ADJuggleDist(L,a,x,Var,Pos) calculates the prob of 1 in the position i
ADJuggleDist := proc(L,a,x,Var,Pos) local j,k,p,St,Av:

if nops(Var) <> nops(Pos) then
   ERROR(`Length of Var and Pos unequal`):
fi:

St := ADJuggleStationary(L,a,x,p):
Av := 0:

for j from 1 to nops(St) do
	if [seq(op(Pos[i],op(1,St[j])),i=1..nops(Pos))] = Var then
		Av := Av + op(2,St[j]): 
	fi:
od:

return factor(Av):

end:


############################Annihilation Model#######################
#AnnJuggleqn(L,x) returns the Markov chain on 
#juggling with L-n balls and height L
AnnJuggleqn := proc(L,a,x) local i,j,c,S,eqs,tem,X,num0:

S := combinat[permute]([0$L,1$L],L):
eqs := []:
X := a+add(x[j],j=1..L):

for i from 1 to nops(S) do
    tem := [S[i]]:
    num0 := L-add(S[i][c],c=2..L):
    c:=1:
    for j from 2 to L do
        if S[i][j]=0 then
	   tem := [op(tem),[x[num0+1-c]/X,[op(2..j-1,S[i]),1,op(j+1..L,S[i]),0]]]:
	   c:=c+1:
	fi:
    od:
    tem := [op(tem),[(a+add(x[j],j=num0+1..L))/X,[op(2..L,S[i]),0]]]:
    tem := [op(tem),[x[1]/X,[op(2..L,S[i]),1]]]:

    eqs := [op(eqs),tem]:
od:

eqs:

end:

#AnnJuggleMatrix(L,n,x) returns the transition matrix
AnnJuggleMatrix := proc(L,a,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2:

E := AnnJuggleqn(L,a,x):
E2 := []:
E3 := []:
for i from 1 to nops(E) do
	cnt := convert([seq(E[i][1][L+1-k],k=1..L)],base,2,10):
	cnt2 := 0:
	if nops(E2)>0 and add(cnt[k]*10^(k-1),k=1..nops(cnt))< E2[1] then
		cnt2 := 1:
		E2 := [add(cnt[k]*10^(k-1),k=1..nops(cnt)),op(E2)]:
		E3 := [E[i],op(E3)]:
	fi:		
	for k from 1 to nops(E2)-1 do
		if add(cnt[k]*10^(k-1),k=1..nops(cnt))> E2[k] and add(cnt[k]*10^(k-1),k=1..nops(cnt))< E2[k+1]  then
			E2 := [op(1..k,E2),add(cnt[k]*10^(k-1),k=1..nops(cnt)),seq(E2[l],l=k+1..nops(E2))]:
			E3 := [op(1..k,E3),E[i],seq(E3[l],l=k+1..nops(E3))]:
			cnt2 := 1:
   		fi:
	od:
	if cnt2 = 0 then
		E2 := [op(E2),add(cnt[k]*10^(k-1),k=1..nops(cnt))]:
		E3 := [op(E3),E[i]]:
	fi:
od:

#return E2,E3:

M := Array(1..(nops(E)),1..(nops(E))):
for i from 1 to nops(E3) do
    for j from 2 to nops(E3[i]) do
#    	if E3[i][1] <> E3[i][j][2] then
		cnt := convert([seq(E3[i][j][2][L+1-k],k=1..L)],base,2,10):
	 	for k from 1 to nops(E2) do
			if add(cnt[l]*10^(l-1),l=1..nops(cnt)) = E2[k] then
				M[k,i] := M[k,i] + E3[i][j][1]:
			fi:
		od:
#	fi:
    od:
od:


return Matrix(M):

end:

#AnnJugglemm(L,n,x) returns the transition matrix
AnnJugglemm := proc(L,a,x) local i,j,M:

M:=AnnJuggleMatrix(L,a,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#AnnJuggleStationary(L,n,x,p) returns the steady state
AnnJuggleStationary := proc(L,a,x,p) local i,j,M,V,eqs,vars,soln:

M := AnnJugglemm(L,a,x):
V := combinat[permute]([0$L,1$L],L):
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {add(vars[i],i=1..op(1,M)[1])-1}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:


#AnnJuggleDist(L,a,x,Var,Pos) calculates the prob of 1 in the position i
AnnJuggleDist := proc(L,a,x,Var,Pos) local j,k,p,St,Av:

if nops(Var) <> nops(Pos) then
   ERROR(`Length of Var and Pos unequal`):
fi:

St := AnnJuggleStationary(L,a,x,p):
Av := 0:

for j from 1 to nops(St) do
	if [seq(op(Pos[i],op(1,St[j])),i=1..nops(Pos))] = Var then
		Av := Av + op(2,St[j]): 
	fi:
od:

return factor(Av):

end:

##############################Integer partitions########################
#Partitioneqn(n,m,x) returns the markov chain on integer partitions
#using the bijection with juggling sequences
Partitioneqn := proc(n,m,x) local i,j,k,p,P,eqs,tem,X:

P := {seq(`if`(m<=i,op(partition(i,m)),op(partition(i))),i=0..n*m)}:
P := {seq(`if`(max(conjpart(p)) <= n, p, op({})),p in P)}:
P := {seq(`if`(nops(p)<n,[0$(n-nops(p)),op(p)],p),p in P)}:

eqs := []:
X := add(x[j],j=1..m+1):

for p in P do
    tem := [p]:
    if p[1] > 0 then
       tem := [op(tem),[1,p-[1$n]]]:
    else
	for i from 0 to m do
	    if i<=p[2]-1 then
	       tem := [op(tem),[x[i+1]/X,[i,seq(p[k]-1,k=2..n)]]]:
	    elif i>=p[n] then
	       tem := [op(tem),[x[i+1]/X,[op(2..n,p),i]]]:
	    else
	    for j from 2 to n-1 do
	    	if i >= p[j] and i<=p[j+1]-1 then
		   tem := [op(tem),[x[i+1]/X,[op(2..j,p),i,seq(p[k]-1,k=j+1..n)]]]:
		fi:
	    od:
	    fi:
	od:
    fi:
    eqs := [op(eqs),tem]:
od:

return eqs:

end:

#PartitionMatrix(n,m,x) returns the transition matrix
PartitionMatrix := proc(n,m,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2:

E := Partitioneqn(n,m,x):
E3 := [seq(E[i][1],i=1..nops(E))]:

M := Array(1..(nops(E)),1..(nops(E))):
for i from 1 to nops(E) do
    for j from 2 to nops(E[i]) do
 	for k from 1 to nops(E3) do
		if E[i][j][2] = E3[k] then
			M[k,i] := M[k,i] + E[i][j][1]:
		fi:
	od:
    od:
od:


return Matrix(M):

end:

#Partitionmm(n,m,x) returns the transition matrix
Partitionmm := proc(n,m,x) local i,j,M:

M:=PartitionMatrix(n,m,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#PartitionStationary(n,m,x,p) returns the steady state
PartitionStationary := proc(n,m,x,p) local i,j,M,E,V,eqs,vars,soln:

M := Partitionmm(n,m,x):
E := Partitioneqn(n,m,x):
V := [seq(E[i][1],i=1..nops(E))]:
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {add(vars[i],i=1..op(1,M)[1])-1}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:

#homsym(n,d,x) returns the complete homogenous symmetric polynomial in variables x[1]..x[n] of degree d
homsym := proc(n,d,x) local i,j,S:

if d<0 then
	return 0:
fi:

S:= combinat[choose]([seq(x[i]$d,i=1..n)],d):
return add(mul(S[i][j],j=1..d),i=1..nops(S)):

end:


##############################Set partitions########################
EWop:=(y,m)->[op(y),m]:
ListSetPtns:=proc(n,k) local east,west,i,out,o,tem,S ; 
options remember;
#Lists all partitions of the set 1,..,n into k classes
#Output array[i] is the class to which i belongs.
#A program by Herb Wilf
if n=1 then
   if k<>1 then 
      RETURN([]) 
   else 
   	RETURN([[1]]) 
   fi:
fi:

east:=ListSetPtns(n-1,k-1): 
west:=ListSetPtns(n-1,k):
out:=map(EWop,east,k);
for i from 1 to k do 
    out:=[op(out),op(map(EWop,west,i))] 
od;


RETURN(out);

end:

#SetPtns(n,k) returns set partitions of [n] into size k
SetPtns := proc(n,k) local i,o,S,tem,out:

out := ListSetPtns(n,k):
S := {}:
for o in out do
    tem := [[]$k]:
    for i from 1 to n do
    	tem[o[i]] := [op(tem[o[i]]),i]:
    od:
    S := {op(S),{seq({op(tem[i])},i=1..k)}}:
od:

S:

end:

#AllSetPtns(n) returns all set partitions of [n] 
AllSetPtns := proc(n) local i:

return `union`(seq(SetPtns(n,i),i=1..n)):

end:


#SetPartitioneqn(n,k,x) returns the transitions on set partitions
SetPartitioneqn := proc(n,k,x) local i,j,l,t,s,S,eqs,temp,newconf,max2,blocks:

S := SetPtns(n,k):
eqs := []:
for s in S do
    temp := [s]:
    if min(seq(nops(s[i] minus {1}),i=1..k))=0 then
       temp := [op(temp),[1,subs({seq(i=i-1,i=2..n)},s minus {{1}}) union {{n}}]]:
    else
	for l from 1 to k do
	    newconf := {seq(subs({seq(i=i-1,i=2..n)},s[j] minus {1}) union `if`(j=l,{n},{}),j=1..k)}:
	    j := seq(`if`(max(newconf[i])=n,i,op({})),i=1..k):
	    max2 := max(newconf[j] minus {n}):
	    blocks := {seq(seq(`if`(member(t,newconf[i]),i,op({})),i=1..k),t=max2..n)}:
	    temp := [op(temp),[x[k+1-nops(blocks)],newconf]]:
	od:   
    fi:
    eqs := [op(eqs),temp]:
od:

eqs:

end:


#SetPartitionMatrix(L,n,x) returns the transition matrix
SetPartitionMatrix := proc(L,n,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2:

E := SetPartitioneqn(L,n,x):
E3 := [seq(E[i][1],i=1..nops(E))]:

M := Array(1..(nops(E)),1..(nops(E))):
for i from 1 to nops(E) do
    for j from 2 to nops(E[i]) do
 	for k from 1 to nops(E3) do
		if E[i][j][2] = E3[k] then
			M[k,i] := M[k,i] + E[i][j][1]:
		fi:
	od:
    od:
od:


return Matrix(M):

end:

#SetPartitionmm(L,n,x) returns the transition matrix
SetPartitionmm := proc(L,n,x) local i,j,M:

M:=SetPartitionMatrix(L,n,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#SetPartitionStationary(L,n,x,p) returns the steady state
SetPartitionStationary := proc(L,n,x,p) local i,j,M,E,V,eqs,vars,soln:

M := SetPartitionmm(L,n,x):
E := SetPartitioneqn(L,n,x):
V := [seq(E[i][1],i=1..nops(E))]:
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {add(vars[i],i=1..op(1,M)[1])-1}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:

#LumpJuggle(L,n,x,p) projects the set partition MC to Juggle MC
LumpJuggle := proc(L,n,x,p) local i,j,k,S,P,Maxxes,soln:

P := SetPtns(L,n):
Maxxes := {seq({seq(max(i),i in j)},j in P)}:
S := SetPartitionStationary(L,n,x,p):
return {seq(p[seq(`if`(member(i,j),0,1),i=1..L-1)]=factor(add(`if`({seq(max(i),i in k)}=j,subs(S,p[op(k)]),0),k in P)),j in Maxxes)}:


end:

############################Add-Drop#######################
#ADSetPartitioneqn(L,a,x) returns the transitions on set partitions
ADSetPartitioneqn := proc(L,a,x) local i,j,l,t,s,S,eqs,temp,newconf,max2,blocks,num0,X,c:

S := AllSetPtns(L):
eqs := []:
for s in S do
    temp := [s]:
    max2 := {seq(max(t),t in s)}  minus {1}:
    num0 := nops(max2):
    X := a+add(x[j],j=1..num0):

    newconf := {seq(subs({seq(i=i-1,i=2..L)},s[j] minus {1}),j=1..nops(s))} minus {{}}:
    c:=1:
    for j from 1 to nops(max2) do
	   temp := [op(temp),[x[num0+1-c]/X,{seq(`if`(max(newconf[i])=max2[j]-1,newconf[i] union {L},newconf[i]),i=1..nops(newconf))}]]:
	   c:=c+1:
    od:
    temp := [op(temp),[a/X,newconf union {{L}}]]:


    eqs := [op(eqs),temp]:
od:

eqs:

end:


#ADSetPartitionMatrix(L,x) returns the transition matrix
ADSetPartitionMatrix := proc(L,a,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2:

E := ADSetPartitioneqn(L,a,x):
E3 := [seq(E[i][1],i=1..nops(E))]:

M := Array(1..(nops(E)),1..(nops(E))):
for i from 1 to nops(E) do
    for j from 2 to nops(E[i]) do
 	for k from 1 to nops(E3) do
		if E[i][j][2] = E3[k] then
			M[k,i] := M[k,i] + E[i][j][1]:
		fi:
	od:
    od:
od:


return Matrix(M):

end:

#ADSetPartitionmm(L,x) returns the transition matrix
ADSetPartitionmm := proc(L,a,x) local i,j,M:

M:=ADSetPartitionMatrix(L,a,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#ADSetPartitionStationary(L,x,p) returns the steady state
ADSetPartitionStationary := proc(L,a,x,p) local i,j,M,E,V,eqs,vars,soln:

M := ADSetPartitionmm(L,a,x):
E := ADSetPartitioneqn(L,a,x):
V := [seq(E[i][1],i=1..nops(E))]:
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {add(vars[i],i=1..op(1,M)[1])-1}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:

#LumpADJuggle(L,a,x,p) projects the set partition MC to Juggle MC
LumpADJuggle := proc(L,a,x,p) local i,j,k,S,P,Maxxes,soln:

P := AllSetPtns(L):
Maxxes := {seq({seq(max(i),i in j)},j in P)}:
S := ADSetPartitionStationary(L,a,x,p):
return {seq(p[seq(`if`(member(i,j),0,1),i=1..L-1)]=factor(add(`if`({seq(max(i),i in k)}=j,subs(S,p[op(k)]),0),k in P)),j in Maxxes)}:


end:


############################Annihilation#######################
#AnnSetPartitioneqn(L,a,x) returns the transitions on set partitions
AnnSetPartitioneqn := proc(L,a,x) local i,j,l,t,s,S,eqs,temp,newconf,max2,blocks,num0,X,c:

S := AllSetPtns(L):
eqs := []:
X := a+add(x[j],j=1..L-1):
for s in S do
    temp := [s]:
    max2 := {seq(max(t),t in s)}  minus {1}:
    num0 := nops(max2):

    newconf := {seq(subs({seq(i=i-1,i=2..L)},s[j] minus {1}),j=1..nops(s))} minus {{}}:
    c:=1:
    for j from 1 to nops(max2) do
	   temp := [op(temp),[x[num0+1-c]/X,{seq(`if`(max(newconf[i])=max2[j]-1,newconf[i] union {L},newconf[i]),i=1..nops(newconf))}]]:
	   c:=c+1:
    od:
    temp := [op(temp),[(a+add(x[j],j=num0+1..L-1))/X,newconf union {{L}}]]:

    eqs := [op(eqs),temp]:
od:

eqs:

end:


#AnnSetPartitionMatrix(L,x) returns the transition matrix
AnnSetPartitionMatrix := proc(L,a,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2:

E := AnnSetPartitioneqn(L,a,x):
E3 := [seq(E[i][1],i=1..nops(E))]:

M := Array(1..(nops(E)),1..(nops(E))):
for i from 1 to nops(E) do
    for j from 2 to nops(E[i]) do
 	for k from 1 to nops(E3) do
		if E[i][j][2] = E3[k] then
			M[k,i] := M[k,i] + E[i][j][1]:
		fi:
	od:
    od:
od:


return Matrix(M):

end:

#AnnSetPartitionmm(L,x) returns the transition matrix
AnnSetPartitionmm := proc(L,a,x) local i,j,M:

M:=AnnSetPartitionMatrix(L,a,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#AnnSetPartitionStationary(L,x,p) returns the steady state
AnnSetPartitionStationary := proc(L,a,x,p) local i,j,M,E,V,eqs,vars,soln:

M := AnnSetPartitionmm(L,a,x):
E := AnnSetPartitioneqn(L,a,x):
V := [seq(E[i][1],i=1..nops(E))]:
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {add(vars[i],i=1..op(1,M)[1])-1}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:

#LumpAnnJuggle(L,a,x,p) projects the set partition MC to Juggle MC
LumpAnnJuggle := proc(L,a,x,p) local i,j,k,S,P,Maxxes,soln:

P := AllSetPtns(L):
Maxxes := {seq({seq(max(i),i in j)},j in P)}:
S := AnnSetPartitionStationary(L,a,x,p):
return {seq(p[seq(`if`(member(i,j),0,1),i=1..L-1)]=factor(add(`if`({seq(max(i),i in k)}=j,subs(S,p[op(k)]),0),k in P)),j in Maxxes)}:


end:


